High-Dimensional Theory of LoRA Fine-Tuning in a Solvable Attention Model

We develop a high-dimensional statistical theory of low-rank adaptation (LoRA) in attention models, capturing the interplay between pre-training and fine-tuning. We introduce a solvable framework in which a single-head attention layer is first pre-trained on a data-abundant task and subsequently adapted via a rank-one LoRA update on limited data. In the high-dimensional limit, both stages admit a sharp asymptotic characterization in terms of a finite set of order parameters, yielding explicit predictions for test errors and representation alignment. Our analysis shows that the impact of pre-training on LoRA is summarized by an effective noise term, from which we derive prescriptions for the optimal pre-training procedure. We also demonstrate a regime with a mismatch between the value of the test error and representation quality, and propose an application of our theory to active fine-tuning.

==> anc/code/SE_fine-tuning.py <==
import sys
import numpy as np
from scipy import optimize
import torch

alpha = float(sys.argv[1])
T = int(sys.argv[2])
Lin = T*(T+1)//2
Delta = float(sys.argv[3])

Q0, Q, M, V = float(sys.argv[4]), float(sys.argv[5]), float(sys.argv[6]), float(sys.argv[7])

lambd = float(sys.argv[8])
sigmaLin = int(sys.argv[9])

e = int(sys.argv[10])
activeLearning = int(sys.argv[11])
alphaBar = float(sys.argv[12])

nMC = int(3e4)
tMax = 30
interp = 0.7
nAverage = 3

def _updateMQV(mC, qC, vC):
    v = 1/(2*lambd+vC)
    m = mC*v
    q = (mC**2+qC)*v**2
    return m, q, v

facteurSym = np.sqrt(np.ones((T,T))+np.identity(T))
indicesTriu = np.triu_indices(T, 0)

def convMatrice(x):
    """
    x : (n,Lin,) or (Lin,)
    Converted in (n,T,T) or (T,T) by symmetrization.
    """
    if len(x.shape)==2:
        n = x.shape[0]
        xMat = np.zeros((n, T, T))
        triu = np.triu_indices(T, 0)
        for i in range(n):
            xMat[i,triu[0],triu[1]] = x[i,:]
            xMat[i,:,:] = (xMat[i,:,:]+xMat[i,:,:].T)/np.sqrt(np.ones((T,T))+np.identity(T))
    else:
        xMat = np.zeros((T, T))
        triu = np.triu_indices(T, 0)
        xMat[triu[0],triu[1]] = x
        xMat = (xMat+xMat.T)/np.sqrt(np.ones((T,T))+np.identity(T))
    return xMat

def _sigma(chi, z, q=1):
    """
    chi : (T,)
    z : (T,T)
    """
    chiMat = np.outer(chi,chi)-q*np.identity(T)+z
    if sigmaLin:
        return chiMat/T
    else:
        chiMat = np.exp(chiMat-np.amax(chiMat, axis=1, keepdims=True))
        return chiMat/np.sum(chiMat, axis=1, keepdims=True)

def _sigmaTorch(chi, z, q=1):
    """
    chi : (T,)
    z : (T,T)
    """
    chiMat = torch.outer(chi,chi)-q*torch.eye(T)+z
    if sigmaLin:
        return chiMat/T
    else:
        return torch.softmax(chiMat, dim=1)

def _psi(chi, chiM, z, zM, chiT, q, V):
    psi = -np.sum((_sigma(chi,z,q=q)-_sigma(chiM,zM))**2)
    psi += -np.sum((chi-chiT)**2)/V/2
    return -psi

def _psiTorch(chi, chiM, z, zM, chiT, q, V):
    psi = -torch.sum((_sigmaTorch(chi,z,q=q)-_sigmaTorch(chiM,zM))**2)
    psi += -torch.sum((chi-chiT)**2)/V/2
    return -psi
    
def dPsiDq(chis, chisM, zs, zsM, chisT, q, V):
    eps = 2**-12
    return [-(_psi(chis[n,:], chisM[n,:], zs[n,:], zsM[n,:], chisT[n,:], q+eps, V)- \
              _psi(chis[n,:], chisM[n,:], zs[n,:], zsM[n,:], chisT[n,:], q-eps, V))/2/eps for n in range(nMC)]

_hessPsi = torch.func.hessian(_psiTorch, argnums=0)

def hessPsi(chi, chiM, z, zM, chiT, q, V):
    return _hessPsi(torch.tensor(chi), torch.tensor(chiM), torch.tensor(z), torch.tensor(zM), torch.tensor(chiT), q, V).numpy()

def _proxi(chisM, zs, zsM, chisT, q, V):
    chis = np.zeros((nMC, T))
    covs = np.zeros((nMC, T))

    for n in range(nMC):
        chi = optimize.minimize(_psi, chisT[n,:], args=(chisM[n,:], zs[n,:,:], zsM[n,:,:], chisT[n,:], q, V), tol=1e-6)
        chis[n,:] = chi.x
        covs[n,:] = np.diagonal(np.linalg.inv(hessPsi(chi.x, chisM[n,:], zs[n,:], zsM[n,:], chisT[n,:], q, V)))
            
    return chis, covs
    
def _update(x, return_chis=False):
    m, q, v = reparam(x)
    
    chisT = m*chisM+np.sqrt(q-m**2)*zetas
    chis, covs = _proxi(chisM, zs, zsM, chisT, q, v)
    
    mC = alpha/v*np.sum(chisM*chis-m*covs/v)/nMC
    qC = alpha/v**2*np.sum((chis-chisT)**2)/nMC
    vC = alpha*T/v-alpha/v**2*np.sum(covs)/nMC-2*alpha*np.sum(dPsiDq(chis, chisM, zs, zsM, chisT, q, v))/nMC
    
    update_m, update_q, update_v = _updateMQV(mC, qC, vC)
    
    x = np.abs(update_m), np.abs(update_q-update_m**2), np.abs(update_v)
    if return_chis:
        return np.array(x), chis
    else:
        return np.array(x)
    
def _errTr(x, chis=[]):
    m, q, v = reparam(x)
    chisT = m*chisM+np.sqrt(q-m**2)*zetas

    if len(chis)==0:
        chis, _, _ = _proxi(chisM, zs, zsM, chisT, q, v)
    errTr = np.mean([np.sum((_sigma(chis[n,:],zs[n,:,:],q=q)-_sigma(chisM[n,:],zsM[n,:,:]))**2) for n in range(nMC)])
    errTr += lambd/alpha*q
    
    return errTr

def _errTest(x):
    m, q, v = reparam(x)
    chisT = m*chisM+np.sqrt(q-m**2)*zetas
    chis = chisT
    errTest = np.mean([np.sum((_sigma(chis[n,:],zs[n,:,:],q=q)-_sigma(chisM[n,:],zsM[n,:,:]))**2) for n in range(nMC)])
    
    return errTest

def _phi(x, chis=[]):
    m, q, v = reparam(x)
    vC = 1/v-2*lambd
    mC = m/v
    qC = q/v**2-mC**2
    chisT = m*chisM+np.sqrt(q-m**2)*zetas

    if len(chis)==0:
        chis, _, _ = _proxi(chisM, zs, zsM, chisT, q, v)
    
    phi = 0
    for n in range(nMC):
        phi += -_psi(chis[n,:], chisM[n,:], zs[n,:,:], zsM[n,:,:], chisT[n,:], q, v)
    phi /= nMC
    phi += -mC*m/alpha+(q*vC-v*qC)/2/alpha
    phi += (mC**2+qC)/(2*lambd+vC)/2/alpha
    return phi

def _replicon(x, chis):
    m, q, v = reparam(x)
    chisT = m*chisM+np.sqrt(q-m**2)*zetas
    
    repl = 0
    for n in range(nMC):
        tmp = hessPsi(chis[n,:], chisM[n,:], zs[n,:], zsM[n,:], chisT[n,:], q, v)
        repl += np.sum((np.identity(T)-np.linalg.inv(v*tmp))**2)

    return alpha*np.sum(repl)/nMC

def _psiPreTr(z, zT, zM, V):
    psi = -np.sum((_sigma(0,convMatrice(z),q=0)-_sigma(0,convMatrice(zM),q=0))**2)
    psi -= np.sum((z-zT)**2)/2/V
    return -psi

def _proxiPreTr(zsT, zsM, V):
    zs = np.zeros((nMC, Lin))

    for n in range(nMC):
        z = optimize.minimize(_psiPreTr, zsM[n,:], args=(zsT[n,:], zsM[n,:], V), tol=1e-6)
        zs[n,:] = z.x
            
    return convMatrice(zs)

def samplerPreAct(e, activeLearning):
    if activeLearning==0:
        zsT, zsM = np.zeros((nMC, Lin)), np.zeros((nMC, Lin))
        for n in range(nMC):
            zsM[n,:], zsT[n,:] = np.random.multivariate_normal([0,0], [[Q0+Delta/2, M], [M, Q]], Lin).T

        if e==1:
            zs = _proxiPreTr(zsT, zsM, V)
            zsM = convMatrice(zsM)
        else:
            zs = convMatrice(zsT)
            zsM = convMatrice(zsM)

        return zs, zsM
    
    nMCtot = int(alphaBar/alpha*nMC)
    zs, zsM = np.zeros((nMCtot, Lin)), np.zeros((nMCtot, Lin))
    for n in range(nMCtot):
        zsM[n,:], zs[n,:] = np.random.multivariate_normal([0,0], [[Q0+Delta/2, M], [M, Q]], Lin).T
    
    zsM = convMatrice(zsM)
    zs = convMatrice(zs)

    errs = [np.sum((_softmax(0,zs[n,:,:])-_softmax(0,0*zsM[n,:,:]))**2) for n in range(nMCtot)]
    iis = np.argsort(errs)
    iis = iis[:nMC]

    return zs[iis,:,:], zsM[iis,:,:]

def reparam(x):
    m = np.abs(x[0])
    q = np.abs(x[1])+m**2
    v = np.abs(x[2])
    return m, q, v

x = np.array([1, 0.1, 0.1])
ms, qs, vs, ows, errsTr, phis, replicons, errsTest = [], [], [], [], [], [], [], []

for n in range(nAverage):
    zetas = np.random.normal(0, 1, (nMC, T))
    chisM = np.random.normal(0, 1, (nMC, T))
    zs, zsM = samplerPreAct(e, activeLearning)
    
    for t in range(tMax):
        xN, chis = _update(x, True)        
        diff = np.max(np.abs(1-xN/x))
        x = xN*interp+x*(1-interp)
        if diff<1e-3:
            break
    
    if t<tMax:
        m, q, v = reparam(x)
        ms.append(m)
        qs.append(q)
        vs.append(v)
        ows.append(m/np.sqrt(q))
        errsTr.append(_errTr(x, chis))
        phis.append(_phi(x, chis))
        replicons.append(_replicon(x, chis))
        
        zs, zsM = samplerPreAct(0, 0)
        errsTest.append(_errTest(x))

m = np.mean(ms)
q = np.mean(qs)
v = np.mean(vs)
ow = np.mean(ows)
errTr = np.mean(errsTr)
phi = np.mean(phis)
replicon = np.mean(replicons)
errTest = np.mean(errsTest)

paramsOrder = "{}, {}, {}, {}, ".format(m, q, v, ow)
print(paramsOrder+"{}, {}, {}, {}".format(replicon, phi, errTr, errTest))



==> anc/code/SE_pre-training.py <==
import numpy as np
from scipy.integrate import quad
import scipy.optimize as optimize
import pandas as pd
from numba import njit
from sys import argv


def solve_poly(z, sigma, kappa):
    alpha = 1 / kappa
    R_noise = sigma**2
    a3 = np.sqrt(alpha) * R_noise
    a2 = -(np.sqrt(alpha) * z + R_noise)
    a1 = (z + np.sqrt(alpha) - alpha**(-1 / 2))
    a0 = -1

    coefficients = [a3, a2, a1, a0]

    return np.roots(coefficients)

def edges_rho(sigma, kappa):
    alpha = 1/kappa
    R_noise = sigma**2

    a0 = -12 * R_noise + (4 * R_noise) / alpha + 12 * alpha * R_noise - 4 * alpha**2 * R_noise - 20 * R_noise**2 + R_noise**2 / alpha - 8 * alpha * R_noise**2 - 4 * R_noise**3
    a1 = -(10 * R_noise) / np.sqrt(alpha) + 2 * np.sqrt(alpha) * R_noise + 8 * alpha**(3/2) * R_noise - (2 * R_noise**2) / np.sqrt(alpha) + 8 * np.sqrt(alpha) * R_noise**2
    a2 = 1 - 2 * alpha + alpha**2 + 8 * R_noise - 2 * alpha * R_noise + R_noise**2
    a3 = -2 * np.sqrt(alpha) - 2 * alpha**(3/2) - 2 * np.sqrt(alpha) * R_noise
    a4 = alpha

    coefficients = [a4, a3, a2, a1, a0]

    roots_all = np.roots(coefficients)
    real_roots = np.real(roots_all[np.abs(np.imag(roots_all)) < 1e-10])

    return np.sort(real_roots)

def rho(x, sigma, kappa):        
    return np.max(np.imag(solve_poly(x-1e-12j, sigma, kappa))) / np.pi

def ERM_I_y0(delta, epsilon, kappa, kappa_stud, edges):

    if kappa_stud == 1:
        return epsilon
    
    raise ValueError("kappa_stud must be 1 for the current implementation.")

def ERM_I_precise(delta, epsilon, param_prior):

    Q0, lreg, kappa, kappa_stud, posdef = param_prior

    edges = edges_rho(delta, kappa)
    
    if posdef and 0 < kappa_stud < 1:
        y0 = ERM_I_y0(delta, epsilon, kappa, kappa_stud, edges)
    else:
        y0 = epsilon

    def integrand_plus(x):
        return rho(x, delta, kappa) * (x + epsilon)**2
    
    def integrand_minus(x):
        return rho(x, delta, kappa) * (x - epsilon)**2
    
    val1 = 0
        
    if (not posdef) and len(edges) == 2: 

        if -epsilon < edges[0]:
            val1 = 0
        
        elif -epsilon < edges[1]:
            val1 = quad(integrand_plus, edges[0], -epsilon)[0]
        
        else:
            val1 = quad(integrand_plus, edges[0], edges[1])[0]

    elif (not posdef) and len(edges) == 4: 
    
        if -epsilon < edges[0]:
            val1 = 0

        elif -epsilon < edges[1]:
            val1 = quad(integrand_plus, edges[0], -epsilon)[0]

        elif -epsilon < edges[2]:
            val1 = quad(integrand_plus, edges[0], edges[1])[0]

        elif -epsilon < edges[3]:
            val1 = quad(integrand_plus, edges[0], edges[1])[0] + quad(integrand_plus, edges[2], -epsilon)[0]

        else:
            val1 = quad(integrand_plus, edges[0], edges[1])[0] + quad(integrand_plus, edges[2], edges[3])[0]

    val2 = 0

    if len(edges) == 2: 

        if y0 > edges[1]:
            val2 = 0
        
        elif y0 > edges[0]:
            val2 = quad(integrand_minus, y0, edges[1])[0]
        
        else:
            val2 = quad(integrand_minus, edges[0], edges[1])[0]

    elif len(edges) == 4: 

        if y0 > edges[3]:
            val2 = 0

        elif y0 > edges[2]:
            val2 = quad(integrand_minus, y0, edges[3])[0]

        elif y0 > edges[1]:
            val2 = quad(integrand_minus, edges[2], edges[3])[0]

        elif y0 > edges[0]:
            val2 = quad(integrand_minus, edges[2], edges[3])[0] + quad(integrand_minus, y0, edges[1])[0]

        else:
            val2 = quad(integrand_minus, edges[2], edges[3])[0] + quad(integrand_minus, edges[0], edges[1])[0]

    return val1 + val2

def ERM_partial_I(delta, epsilon, param_prior, variation=1e-8):
    der_delta = (ERM_I_precise(delta + variation/2, epsilon, param_prior) - ERM_I_precise(delta - variation/2, epsilon, param_prior)) / variation
    der_epsilon = (ERM_I_precise(delta, epsilon + variation/2, param_prior) - ERM_I_precise(delta, epsilon - variation/2, param_prior)) / variation
    
    return der_delta, der_epsilon


def ERM_q_eq(q_hat, m_hat, sigma_hat, param_prior, integral, partials):
    Q_0, lreg, kappa, kappa_stud, posdef = param_prior
    return m_hat ** 2 / sigma_hat**2 * integral

def ERM_m_eq(q_hat, m_hat, sigma_hat, param_prior, integral, partials):
    Q_0, lreg, kappa, kappa_stud, posdef = param_prior
    return m_hat / sigma_hat * integral - np.sqrt(q_hat) / 2 / sigma_hat * partials[0] - lreg / sigma_hat * partials[1]

def ERM_sigma_eq(q_hat, m_hat, sigma_hat, param_prior, integral, partials):
    Q_0, lreg, kappa, kappa_stud, posdef = param_prior
    return m_hat / 2 / np.sqrt(q_hat) / sigma_hat * partials[0]


@njit
def _flat_len_to_T(L):
    return int((np.sqrt(8.0 * L + 1.0) - 1.0) / 2.0)

@njit
def sym(A_flat):
    L = len(A_flat)
    T = _flat_len_to_T(L)
    R = np.zeros((T, T), dtype=A_flat.dtype)
    c = 0
    for i in range(T):
        for j in range(i, T):
            v = A_flat[c]
            R[i, j] = v
            R[j, i] = v
            c += 1
    return R

@njit
def desym(A):
    T = A.shape[0]
    L = T * (T + 1) // 2
    out = np.empty(L, dtype=A.dtype)
    c = 0
    for i in range(T):
        for j in range(i, T):
            out[c] = A[i, j]
            c += 1
    return out

@njit
def _rowwise_max(X):
    n, m = X.shape
    out = np.empty(n, dtype=X.dtype)
    for i in range(n):
        row_max = X[i, 0]
        for j in range(1, m):
            if X[i, j] > row_max:
                row_max = X[i, j]
        out[i] = row_max
    return out

@njit
def softmax(x_flat, beta=1.0):
    X = sym(x_flat)

    max_X = _rowwise_max(X)
    for i in range(X.shape[0]):
        for j in range(X.shape[1]):
            X[i, j] = X[i, j] - max_X[i]

    for i in range(X.shape[0]):
        for j in range(X.shape[1]):
            X[i, j] = np.exp(beta * X[i, j])

    for i in range(X.shape[0]):
        s = 0.0
        for j in range(X.shape[1]):
            s += X[i, j]
        invs = 1.0 / s
        for j in range(X.shape[1]):
            X[i, j] *= invs

    return X.ravel()  
@njit
def scale_upper_flat(x_flat):
    """
    Multiplies the symmetric matrix (from x_flat) elementwise by sqrt(1 + I),
    i.e. multiplies diagonal entries by sqrt(2) and off-diagonals by 1,
    then flattens back to upper-triangular.
    """
    L = len(x_flat)
    T = _flat_len_to_T(L)
    X = sym(x_flat)
    rt2 = np.sqrt(2.0)
    for i in range(T):
        for j in range(T):
            if i == j:
                X[i, j] *= rt2

    return desym(X)

@njit
def proximal_argument(sigma, zstar, z, h, additive_noise_in, additive_noise_out,
                      betastar=1.0, beta=1.0):

    zstar_f = zstar + additive_noise_in
    zstar_f = scale_upper_flat(zstar_f)

    h_f = scale_upper_flat(h)

    label1 = softmax(zstar_f, betastar) + additive_noise_out
    label2 = softmax(h_f, beta)

    diff_hz = h - z
    sum1 = 0.0
    for i in range(len(diff_hz)):
        sum1 += diff_hz[i] * diff_hz[i]

    diff_lbl = label1 - label2
    sum2 = 0.0
    for i in range(len(diff_lbl)):
        sum2 += diff_lbl[i] * diff_lbl[i]

    return sum1 / (2.0 * sigma) + sum2

def proximal(sigma, zstar, z, betastar = 1, beta = 1, noise_in=0, noise_out=0):
    init = zstar + np.random.normal(0,1, len(zstar)) * 0.01

    Lout = np.size(softmax(zstar, betastar)) 
    additive_noise_out = np.sqrt(noise_out) * np.random.randn(Lout) 

    additive_noise_in = np.sqrt(noise_in / 2) * np.random.randn(np.size(zstar))

    res = optimize.minimize(lambda x: proximal_argument(sigma, zstar, z, x, additive_noise_in, additive_noise_out, betastar = betastar, beta = beta), init)
    return res.x

def ERM_m_hat_eq(q, m, sigma, param_output, proximal_val, z_all, zstar_all):

    Q_0, T, beta, betastar, noise_in, noise_out = param_output
    
    samples = proximal_val.shape[0]

    res = 0
    for i in range(0,samples):
        prox = proximal_val[i]
        z = z_all[i]
        zstar = zstar_all[i]
        res += np.sum((prox - z) * (- m * z + q * zstar)) / sigma / (Q_0 * q - m**2)
    return res / samples


def ERM_q_hat_eq(q, m, sigma, param_output, proximal_val, z_all, zstar_all):

    Q_0, T, beta, betastar, noise_in, noise_out = param_output

    samples = proximal_val.shape[0]

    res = 0

    for i in range(0,samples):
        prox = proximal_val[i]
        z = z_all[i]
        zstar = zstar_all[i]
        res += np.sum((prox - z)**2) / sigma**2

    return res / samples

def ERM_sigma_hat_eq(q, m, sigma, param_output, proximal_val, z_all, zstar_all):

    Q_0, T, beta, betastar, noise_in, noise_out = param_output
    
    samples = proximal_val.shape[0]

    res = 0

    for i in range(0,samples):
        prox = proximal_val[i]
        z = z_all[i]
        zstar = zstar_all[i]
        res += np.sum((prox - z) * (Q_0 * z - m * zstar)) / sigma / (Q_0 * q - m**2)

    return res / samples



def ERM_state_evolution_equations(overlaps, alpha, param_prior, param_output, samples=1000):
    q, m, sigma, q_hat, m_hat, sigma_hat = overlaps

    lreg = param_prior[1]

    integral = ERM_I_precise(np.sqrt(q_hat)/m_hat, 2 * lreg /m_hat, param_prior)
    partials = ERM_partial_I(np.sqrt(q_hat)/m_hat, 2 * lreg /m_hat, param_prior)

    L = int(T * (T+1) / 2)
    zstar_all = np.zeros((samples, L))
    z_all = np.zeros((samples, L))
    proximal_val_all = np.zeros((samples, L))
    for i in range(0,samples):
        zstar, z = np.random.multivariate_normal([0,0],[[Q_0,m],[m,q]], L).T   
        proximal_val = proximal(sigma, zstar, z, betastar = betastar, beta = beta, noise_in=noise_in, noise_out=noise_out) 
        zstar_all[i] = zstar
        z_all[i] = z
        proximal_val_all[i] = proximal_val

    q_new = ERM_q_eq(q_hat, m_hat, sigma_hat, param_prior, integral, partials)
    m_new = ERM_m_eq(q_hat, m_hat, sigma_hat, param_prior, integral, partials)
    sigma_new = ERM_sigma_eq(q_hat, m_hat, sigma_hat, param_prior, integral, partials)
    q_hat_new = 2 * alpha * ERM_q_hat_eq(q, m, sigma, param_output, proximal_val_all, z_all, zstar_all)
    m_hat_new = 2 * alpha *  ERM_m_hat_eq(q, m, sigma, param_output, proximal_val_all, z_all, zstar_all)
    sigma_hat_new = - 2 * alpha *  ERM_sigma_hat_eq(q, m, sigma, param_output, proximal_val_all, z_all, zstar_all)

    return np.array([q_new, m_new, sigma_new, q_hat_new, m_hat_new, sigma_hat_new])



def ERM_solution(alpha, Q_0, lreg, kappa, kappa_stud, noise_in, noise_out, posdef, T, beta, betastar, q = 0.3, m = 0.2, sigma = 0.1, damping=1.0, max_iter=50000, toll=1e-5, samples=1000):

    param_prior = [Q_0, lreg, kappa, kappa_stud, posdef]
    param_output = [Q_0, T, beta, betastar, noise_in, noise_out]


    L = int(T * (T+1) / 2)
    zstar_all = np.zeros((samples, L))
    z_all = np.zeros((samples, L))
    proximal_val_all = np.zeros((samples, L))
    for i in range(0,samples):
        zstar, z = np.random.multivariate_normal([0,0],[[Q_0,m],[m,q]], L).T   
        proximal_val = proximal(sigma, zstar, z, betastar = betastar, beta = beta, noise_in=noise_in, noise_out=noise_out) 
        zstar_all[i] = zstar
        z_all[i] = z
        proximal_val_all[i] = proximal_val

    q_hat =  2 * alpha * ERM_q_hat_eq(q, m, sigma, param_output, proximal_val_all, z_all, zstar_all)
    m_hat =  2 * alpha * ERM_m_hat_eq(q, m, sigma, param_output, proximal_val_all, z_all, zstar_all)
    sigma_hat = -  2 * alpha * ERM_sigma_hat_eq(q, m, sigma, param_output, proximal_val_all, z_all, zstar_all)

    overlaps = np.array([q, m, sigma, q_hat, m_hat, sigma_hat])

    epsilon = 2 / overlaps[4]
    delta = np.sqrt(overlaps[3]) / overlaps[4]

    _, D01 = ERM_partial_I(delta, epsilon*lreg, param_prior)
    loss = delta**2/4/epsilon**2 - lreg/2 * D01

    df = pd.DataFrame({
        "q": [q],
        "m": [m],
        "sigma": [sigma],
        "q_hat": [q_hat],
        "m_hat": [m_hat],
        "sigma_hat": [sigma_hat],
        "MSE": [Q_0 + q - 2 * m],
        "loss": [loss]
    })
    df.to_csv(f"alpha_{alpha}_kappa_{kappa}_lreg_{lreg}_noiseIN_{noise_in}_noiseOUT_{noise_out}_T_{T}.csv", index=False)


    for i in range(max_iter):
        new_overlaps = ERM_state_evolution_equations(overlaps, alpha, param_prior, param_output, samples=samples)

        err_toll = np.linalg.norm(new_overlaps - overlaps)

        epsilon = 2 / overlaps[4]
        delta = np.sqrt(overlaps[3]) / overlaps[4]

        _, D01 = ERM_partial_I(delta, epsilon*lreg, param_prior)
        loss = delta**2/4/epsilon**2 - lreg/2 * D01


        df_new = pd.DataFrame({
            "q": [overlaps[0]],
            "m": [overlaps[1]],
            "sigma": [overlaps[2]],
            "q_hat": [overlaps[3]],
            "m_hat": [overlaps[4]],
            "sigma_hat": [overlaps[5]],
            "MSE": [Q_0 + overlaps[0] - 2 * overlaps[1]],
            "loss": [loss]
        })
        df = pd.concat([df, df_new], ignore_index=True)
        df.to_csv(f"data/alpha_{alpha}_kappa_{kappa}_lreg_{lreg}_noiseIN_{noise_in}_noiseOUT_{noise_out}_T_{T}.csv", index=False)

        if err_toll < toll:
            return overlaps, Q_0 + new_overlaps[0] - 2 * new_overlaps[1], loss
        

        overlaps = (1-damping) * overlaps + damping * new_overlaps

    return overlaps, float('NaN'), float('NaN')


if __name__ == "__main__":

    alpha = int(argv[1])
    lreg = float(argv[2]) 
    kappa = float(argv[3])
    noise_in = float(argv[4])
    T = int(argv[5])

    Q_0 = 1 + kappa
    beta = 1
    betastar = 1


    noise_out = 0
    kappa_stud = 1
    posdef = True
    ERM_solution(alpha, Q_0, lreg, kappa, kappa_stud, noise_in, noise_out, posdef, T, beta, betastar, q = 0.6, m = 0.2, sigma = 1., damping=0.8, max_iter=1000, toll=1e-4, samples=int(3e4))


==> anc/code/attention.py <==
import sys
import torch
import numpy as np

D = int(sys.argv[1])
alpha = float(sys.argv[2])
N = int(alpha*D**2)
N_test = int(10*D)

alphaLora = float(sys.argv[3])
Nlora = int(alphaLora*D)
Nlora_test = int(10*D)

T = int(sys.argv[4])
Delta = float(sys.argv[5])
kappa0 = float(sys.argv[6])
kappa = float(sys.argv[7])
P0, P = int(D*kappa0), int(D*kappa)

lambdReg = float(sys.argv[8])
lambdRegLora = float(sys.argv[9])

e = int(sys.argv[10])

tMax = 30

device = torch.device("cuda" if torch.cuda.is_available() else "cpu")


class Attention(torch.nn.Module):
    def __init__(self, D, P, Delta=0, lambdReg=0, teacher=False):
        super(Attention, self).__init__()
        self.P = P
        self.Delta = Delta
        self.lambdReg = lambdReg
        self.teacher = teacher
        if teacher:
            self.W = torch.randn(D, P, device=device)
        else:
            self.W = torch.nn.Parameter(torch.randn(D, P, device=device))

    def forward(self, X, xi=None):
        X = X@self.W/np.sqrt(D)
        attention_matrix = torch.einsum('nap,nbp->nab', X, X) / np.sqrt(self.P)
        attention_matrix -= torch.sum(self.W**2)/np.sqrt(self.P)/D*torch.eye(T, device=device)
        
        if self.teacher and xi!=None:
            attention_matrix += (xi+torch.transpose(xi, 1, 2))/2

        return torch.nn.functional.softmax(attention_matrix, dim=2)

    def loss(self, y, yC, train=True):
        if train:
            return torch.sum((y-yC)**2)+self.lambdReg*torch.sum(self.W**2)
        else:
            return torch.sum((y-yC)**2)

class AttentionLora(torch.nn.Module):
    def __init__(self, D, P, W, lambdReg=0, teacher=False):
        super(AttentionLora, self).__init__()
        self.P = P
        self.W = W
        self.lambdReg = lambdReg
        self.teacher = teacher
        if teacher:
            self.w = torch.randn(D, 1, device=device)
        else:
            self.w = torch.nn.Parameter(torch.randn(D, 1, device=device))

    def forward(self, X, xi=None):
        Xlora = X@self.w/np.sqrt(D)
        X = X@self.W/np.sqrt(D)
        
        attention_matrix = torch.einsum('nap,nbp->nab', X, X) / np.sqrt(self.P)
        attention_matrix -= torch.sum(self.W**2)/np.sqrt(self.P)/D*torch.eye(T, device=device)
        
        attention_matrix += torch.einsum('nap,nbp->nab', Xlora, Xlora)
        attention_matrix -= torch.sum(self.w**2)/D*torch.eye(T, device=device)
        
        if self.teacher and xi!=None:
            attention_matrix += (xi+torch.transpose(xi, 1, 2))/2

        return torch.nn.functional.softmax(attention_matrix, dim=2)

    def loss(self, y, yC, train=True):
        if train:
            return torch.sum((y-yC)**2)+self.lambdReg*torch.sum(self.w**2)
        else:
            return torch.sum((y-yC)**2)

teacher = Attention(D, P0, Delta=Delta, teacher=True)
student = Attention(D, P, lambdReg=lambdReg, teacher=False)

X_train = torch.randn(N, T, D, device=device)
xi_train = np.sqrt(Delta)*torch.randn(N, T, T, device=device)
y_train = teacher(X_train, xi_train)
X_test = torch.randn(N_test, T, D, device=device)
xi_test = np.sqrt(Delta)*torch.randn(N_test, T, T, device=device)
y_test = teacher(X_test, xi_test)

optimiser = torch.optim.LBFGS(student.parameters(), lr=1, max_iter=20, history_size=10)
losses_train, losses_test = [], []

for n in range(tMax):
    def closure():
        optimiser.zero_grad()
        yC = student(X_train)
        loss = student.loss(y_train, yC)
        loss.backward()
        return loss
    optimiser.step(closure)
    
    with torch.no_grad():
        losses_train.append(student.loss(y_train, student(X_train), train=False).item()/N)
        losses_test.append(student.loss(y_test, student(X_test), train=False).item()/N_test)
    if n>5:
        diff = np.std(losses_train[-5:])/np.abs(np.mean(losses_train[-5:]))
        if diff<1e-4:
            break

with torch.no_grad():
    Q0 = torch.mean((teacher.W@teacher.W.T)**2/teacher.P).item()
    Q = torch.mean((student.W@student.W.T)**2/student.P).item()
    M = torch.mean((student.W@student.W.T)*(teacher.W@teacher.W.T)/np.sqrt(teacher.P*student.P)).item()

teacherLora = AttentionLora(D, P0, teacher.W, teacher=True)
studentLora = AttentionLora(D, P, student.W.detach().clone(), lambdReg=lambdRegLora, teacher=False)

X_train = torch.randn(Nlora, T, D, device=device) if not e else X_train[:Nlora,:,:]
xi_train = np.sqrt(Delta)*torch.randn(Nlora, T, T, device=device) if not e else xi_train[:Nlora,:,:]
y_train = teacherLora(X_train, xi_train)
X_test = torch.randn(Nlora_test, T, D, device=device)
xi_test = np.sqrt(Delta)*torch.randn(Nlora_test, T, T, device=device)
y_test = teacherLora(X_test, xi_test)

optimiser = torch.optim.LBFGS(studentLora.parameters(), lr=1, max_iter=20, history_size=10)
lossesLora_train, lossesLora_test = [], []

for nLora in range(tMax):
    def closure():
        optimiser.zero_grad()
        yC = studentLora(X_train)
        loss = studentLora.loss(y_train, yC)
        loss.backward()
        return loss
    optimiser.step(closure)
    
    with torch.no_grad():
        lossesLora_train.append(studentLora.loss(y_train, studentLora(X_train)).item()/Nlora)
        lossesLora_test.append(studentLora.loss(y_test, studentLora(X_test), train=False).item()/Nlora_test)
    if nLora>5:
        diff = np.std(lossesLora_train[-5:])/np.abs(np.mean(lossesLora_train[-5:]))
        if diff<1e-6:
            break

with torch.no_grad():
    q0 = torch.sum(teacherLora.w**2).item()/D
    q = torch.sum(studentLora.w**2).item()/D
    m = torch.sum(teacherLora.w*studentLora.w).item()/D

parameters = ("{}, "*10).format(D, alpha, alphaLora, T, Delta, kappa0, kappa, lambdReg, lambdRegLora, e)
output = ("{}, "*10).format(Q0, Q, M, losses_train[-1], losses_test[-1], q0, q, m, lossesLora_train[-1], lossesLora_test[-1])
print(parameters+output+"{}, {}".format(n, nLora))



==> anc/code/attention_semiEff.py <==
import sys
import torch
import numpy as np

D = int(sys.argv[1])

alphaLora = float(sys.argv[2])
Nlora = int(alphaLora*D)
Nlora_test = int(2*D)

T = int(sys.argv[3])
Delta = float(sys.argv[4])

Q0, Q, M = float(sys.argv[5]), float(sys.argv[6]), float(sys.argv[7])

lambdRegLora = float(sys.argv[8])
sigmaLin = int(sys.argv[9])

activeLearning = int(sys.argv[10])
alphaBar = float(sys.argv[11])

tMax = 50

sigma = lambda preAct: torch.nn.functional.softmax(preAct, dim=-1) if not sigmaLin else preAct/T

class AttentionLora(torch.nn.Module):
    def __init__(self, D, lambdReg=0, teacher=False):
        super(AttentionLora, self).__init__()
        self.lambdReg = lambdReg
        self.teacher = teacher
        if teacher:
            self.w = torch.randn(D, 1)
        else:
            self.w = torch.nn.Parameter(torch.randn(D, 1))

    def forward(self, X, preActEff):
        chi = X@self.w/np.sqrt(D)
        attention_matrix = torch.einsum('nap,nbp->nab', chi, chi)
        attention_matrix -= torch.sum(self.w**2)/D*torch.eye(T)

        return sigma(attention_matrix+preActEff)

    def loss(self, y, yC, train=True):
        if train:
            return torch.sum((y-yC)**2)+self.lambdReg*torch.sum(self.w**2)
        else:
            return torch.sum((y-yC)**2)

def _preActEff(N, activeLearning):
    Ntot = N if activeLearning==0 else int(N*alphaBar/alphaLora)

    Lin = T*(T+1)//2
    eps = 2**-20
    distPreActEff = torch.distributions.multivariate_normal.MultivariateNormal(torch.zeros(2), torch.tensor([[Q0+Delta/2+eps, M], [M, Q+eps]]))

    xisM, xis = distPreActEff.sample([Ntot, Lin]).permute([2,0,1])
    
    indicesTriu = torch.triu_indices(T, T)
    factorSym = torch.sqrt(torch.ones(T,T)+torch.eye(T)).unsqueeze(0)
    preActEffM, preActEff = torch.zeros(Ntot, T, T), torch.zeros(Ntot, T, T)
    preActEffM[:, indicesTriu[0], indicesTriu[1]] = xisM
    preActEff[:, indicesTriu[0], indicesTriu[1]] = xis
    preActEffM = (preActEffM+preActEffM.permute(0,2,1))/factorSym
    preActEff = (preActEff+preActEff.permute(0,2,1))/factorSym

    if activeLearning!=0:
        errs = torch.sum((sigma(preActEff)-sigma(0*preActEff))**2, dim=(1,2))
        iis = torch.argsort(errs)
        iis = iis[:N]
        preActEffM, preActEff = preActEffM[iis,:,:], preActEff[iis,:,:]

    return preActEffM, preActEff

teacherLora = AttentionLora(D, teacher=True)
studentLora = AttentionLora(D, lambdReg=lambdRegLora, teacher=False)

preActEffM_train, preActEff_train = _preActEff(Nlora, activeLearning)
preActEffM_test, preActEff_test = _preActEff(Nlora_test, 0)

X_train = torch.randn(Nlora, T, D)
y_train = teacherLora(X_train, preActEffM_train)
X_test = torch.randn(Nlora_test, T, D)
y_test = teacherLora(X_test, preActEffM_test)

optimiser = torch.optim.LBFGS(studentLora.parameters(), lr=1, max_iter=20, history_size=10)
lossesLora_train, lossesLora_test = [], []

for nLora in range(tMax):
    def closure():
        optimiser.zero_grad()
        yC = studentLora(X_train, preActEff_train)
        loss = studentLora.loss(y_train, yC)
        loss.backward()
        return loss
    optimiser.step(closure)
    
    with torch.no_grad():
        lossesLora_train.append(studentLora.loss(y_train, studentLora(X_train, preActEff_train)).item()/Nlora)
        lossesLora_test.append(studentLora.loss(y_test, studentLora(X_test, preActEff_test), train=False).item()/Nlora_test)

    if nLora>10:
        diff = np.std(lossesLora_train[-10:])/np.abs(np.mean(lossesLora_train[-10:]))
        if diff<1e-6:
            break

with torch.no_grad():
    q0 = torch.sum(teacherLora.w**2).item()/D
    q = torch.sum(studentLora.w**2).item()/D
    m = torch.sum(teacherLora.w*studentLora.w).item()/D

parameters = ("{}, "*11).format(D, alphaLora, T, Delta, Q0, Q, M, lambdRegLora, sigmaLin, activeLearning, alphaBar)
output = ("{}, "*5).format(q0, q, m, lossesLora_train[-1], lossesLora_test[-1])
print(parameters+output+"{}".format(nLora))




==> anc/code/readme.md <==

### Theoretical predictions, pre-training

The code is provided by the reference (Boncoraglio et al. 2026). For completeness we reproduce it here. File `SE_pre-training.py`. Their notations vs ours are `q` vs `Q`, `m` vs `M` and `sigma` vs `V`.

Required packages: python 3.11; numba 0.65; numpy 2.4; pandas 3.0; scipy 1.17

Launch:
```
python SE_pre-training.py alpha lambda kappa0 Delta T
```
Output: a csv file with `Q`, `M` and `V` among other quantities, for all the iterations of the fixed-point solving.


### Theoretical predictions, fine-tuning given a pre-training

File `SE_fine-tuning.py`.

Required packages: python 3.11; numpy 2.3; scipy 1.16; torch 2.7

Launch:
```
python SE_fine-tuning.py alpha_fine_tuning T Delta Q0 Q M V lambda_fine_tuning sigmaLin e activeLearning alphaBar
```
where `sigmaLin` is 0 for softmax and 1 for linear sigma and `activeLearning` is 0 for no active fine-tuning or 1 for active fine-tuning. `Q0, Q, M, V` are given by the pre-training. 
Output:
```
alpha_fine_tuning, T, Delta, Q0, Q, M, V, lambda_fine_tuning, sigmaLin, e, activeLearning, alphaBar, m, q, v, o_w, replicon, phi, train_error, test_error
```

### Simulation of the attention, pre-training and fine-tuning

File `attention.py`.

Required packages: python 3.11; numpy 2.3; scipy 1.16; torch 2.5

Launch:
```
python attention.py D alpha alpha_fine_tuning T Delta kappa0 kappa lambda lambda_fine_tuning e
```
Output:
```
D, alpha, alphaLora, T, Delta, kappa0, kappa, lambdReg, lambdRegLora, e, Q0, Q, M, train_error, test_error, q0, q, m, fine_tuning_train_error, fine_tuning_test_error, number_of_pre_training_steps, number_of_fine_tuning_steps
```

### Simulation of the attention, fine-tuning given a pre-training

File `attention_semiEff.py`.

Required packages: python 3.11; numpy 2.3; scipy 1.16; torch 2.5

Launch:
```
python attention_semiEff.py D alpha_fine_tuning T Delta Q0 Q M lambda_fine_tuning sigmaLin activeLearning alphaBar
```
where `sigmaLin` is 0 for softmax and 1 for linear sigma and `activeLearning` is 0 for no active fine-tuning or 1 for active fine-tuning. `Q0, Q, M` are given by the pre-training. Output:
```
D, alphaLora, T, Delta, Q0, Q, M, lambdRegLora, sigmaLin, activeLearning, alphaBar, q0, q, m, fine_tuning_train_error, fine_tuning_test_error, number_of_fine_tuning_steps
```


